Distributed Inference for Tail Risk

For measuring tail risk with scarce extreme events, extreme value analysis is often invoked as the statistical tool to extrapolate to the tail of a distribution. The presence of large datasets benefits tail risk analysis by providing more observations for conducting extreme value analysis. However, large datasets can be stored distributedly preventing the possibility of directly analyzing them. In this paper, we introduce a comprehensive set of tools for examining the asymptotic behavior of tail empirical and quantile processes in the setting where data is distributed across multiple sources, for instance, when data are stored on multiple machines. Utilizing these tools, one can establish the oracle property for most distributed estimators in extreme value statistics in a straightforward way. The main theoretical challenge arises when the number of machines diverges to infinity. The number of machines resembles the role of dimensionality in high dimensional statistics. We provide various examples to demonstrate the practicality and value of our proposed toolkit.

==> simulation/dgp.R <==
simu_data <- function(dis,n){
  if (dis == "frechet"){
    x = evd::rfrechet(n,shape=3)
  }else if(dis=="normal"){
    x = rnorm(n)
  }else if (dis == "gumbel"){
    x = evd::rgumbel(n)
  }else if(dis=="burr"){
    x = 4 - ((1-runif(n))^(-4/5)-1)^(-1/4)
  }
  
  return(x)
}

==> simulation/functions.R <==
get_pwm <- function(x,n,k){
  x = sort(x)
  excess = x[(n-k+1):(n)]  -x[n-k]
  jks = (k:1-0.65)/k
  p = mean(excess)
  q = mean(excess*jks)
  gamma = (p-4*q)/(p-2*q)
  scale = 2*p*q/(p-2*q)
  location = x[n-k]
  return (c(gamma,scale,location))
}
get_pwm_dc <- function(x,n,m,k){
  res <- numeric()
  for ( i in 1:m){
    sub_x <- x[((i-1)*n+1):(i*n)]
    res[i] <- get_pwm(sub_x,n,k)[1]
  }
  return (mean(res))
}

quantile_estimator <- function(pwm_est,p,n,k){
  d = k/(n*p)
  gamma = pwm_est[1]
  scale = pwm_est[2]
  location = pwm_est[3]
  res = location+scale*(d^gamma-1)/gamma
  return(res)
}


quantile_direct <- function(x,n,m,k,p){
  res <- numeric()
  for( i in 1:m){
    sub_x <- x[((i-1)*n+1):(i*n)]
    pwm_est <- get_pwm(sub_x,n,k)
    res[i] <- quantile_estimator(pwm_est,p,n,k)
  }
  return (mean(res))
}

quantile_components <- function(x,n,m,k,p){
  gamma <- numeric()
  scale <- numeric()
  location <- numeric()
  for( i in 1:m){
    sub_x <- x[((i-1)*n+1):(i*n)]
    pwm_est <- get_pwm(sub_x,n,k)
    gamma[i] <- pwm_est[1]
    scale[i] <- pwm_est[2]
    location[i] <- pwm_est[3]
  }
  res <- quantile_estimator(c(mean(gamma),mean(scale),mean(location)),p,n,k)
  return (res)
}

==> simulation/main_gamma.R <==
rm(list=ls())
library(ggplot2)
library(reshape2)
source("functions.R")
source("dgp.R")

rep_times <- 200
N = 10000
km_seq <- seq(400,5000,40)


get_main <- function(dis,gamma){
  df <- data.frame()
  for ( i in 1:rep_times){
    x = simu_data(dis,N)
    res_oracle <- numeric()
    res_m20 <- numeric()
    res_m40 <- numeric()
    for( j in 1:length(km_seq)){
      km = km_seq[j]
      res_oracle[j] = get_pwm_dc(x,N,1,km)
      res_m20[j] = get_pwm_dc(x,N/20,20,km/20)
      res_m40[j] = get_pwm_dc(x,N/40,40,km/40)
    }
    sub_df = data.frame(km = km_seq, oracle = res_oracle, m20 = res_m20, m40 = res_m40)
    df = rbind(df,sub_df)
  }
  
  mse <- df %>% group_by(km) %>% summarise(oracle = mean((oracle-gamma)^2),
                                           m20 = mean((m20-gamma)^2),
                                           m40 = mean((m40-gamma)^2))
  
  names(mse) = c("km","Oracle","m=20","m=40")
  mse = melt(mse,id.vars = "km")
  ggplot(mse,aes(x=km,y=value,col=variable,lty=variable))+geom_line()+
    scale_color_manual(name = "bar", values=c("black","blue","red"))+
    scale_linetype_manual(name = "bar",values=c(1,2,3))+theme_grey(base_size=18)+
    theme(legend.title=element_blank(),legend.justification = c(1,1),legend.position = c(1,1))+ylab("")
  ggsave(paste0("results_gamma/",dis,"_mse_gamma.pdf"),width=8,height=6)
}

for (dis in c("frechet","gumbel","normal","burr")){
  if(dis=="frechet") gamma = 1/3
  if(dis=="normal") gamma = 0
  if(dis=="gumbel") gamma =0
  if(dis=="burr") gamma=-0.2
  get_main(dis,gamma)
}


==> simulation/main_quantile.R <==
rm(list=ls())
library(ggplot2)
library(reshape2)
source("functions.R")
source("dgp.R")

rep_times <- 200
N = 10000
km_seq <- seq(400,5000,40)
p = 1/5000


get_main_quantile <- function(dis,gamma){
  df <- data.frame()
  for ( i in 1:rep_times){
    x = simu_data(dis,N)
    res_oracle <- numeric()
    res_m20_direct <- numeric()
    res_m40_direct <- numeric()
    res_m20_components <- numeric()
    res_m40_components <- numeric()
    for( j in 1:length(km_seq)){
      km = km_seq[j]
      res_oracle[j] = quantile_direct(x,N,1,km,p)
      res_m20_direct[j] = quantile_direct(x,N/20,20,km/20,p)
      res_m40_direct[j] = quantile_direct(x,N/40,40,km/40,p)
      res_m20_components[j] = quantile_components(x,N/20,20,km/20,p)
      res_m40_components[j] = quantile_components(x,N/40,40,km/40,p)
    }
    sub_df = data.frame(km = km_seq, oracle = res_oracle, 
                        m20_direct = res_m20_direct, m40_direct = res_m40_direct,
                        m20_components = res_m20_components, m40_components = res_m40_components
                        )
    df = rbind(df,sub_df)
  }
  
  mse <- df %>% group_by(km) %>% summarise(oracle = mean((oracle-true_value)^2),
                                           m20_direct = mean((m20_direct-true_value)^2),
                                           m40_direct = mean((m40_direct-true_value)^2),
                                           m20_components = mean((m20_components-true_value)^2),
                                           m40_components = mean((m40_components-true_value)^2)
                                          )
  
  
  mse = melt(mse,id.vars = "km")
  labs <- expression( 
                     paste(hat(x)^Oracle, (p[N]),"          "),
                     paste(hat(x)^('D,2'), (p[N]),", m=20"),
                     paste(hat(x)^('D,2'), (p[N]),", m=40"),
                     paste(hat(x)^('D'), (p[N]),", m=20  "),
                     paste(hat(x)^('D'), (p[N]),", m=40  "))
  ggplot(mse,aes(x=km,y=value,col=variable,lty=variable))+geom_line()+
    scale_color_manual(name = "bar", values=c("black","blue","blue","red","red"),labels = labs)+
    scale_linetype_manual(name = "bar",values=c(1,2,3,2,3),labels= labs)+theme_grey(base_size=15)+
    theme(legend.title=element_blank(),legend.justification = c(1,1),legend.position = c(1,1))+ylab("MSE")
  ggsave(paste0("results_quantile/",dis,"_mse_quantile.pdf"),width=8,height=6)
  
  
  
  mse <- df %>% group_by(km) %>% summarise(oracle = mean((oracle-true_value)^2),
                                           m20_direct = mean((m20_direct-true_value)^2),
                                           m40_direct = mean((m40_direct-true_value)^2),
                                           m20_components = mean((m20_components-true_value)^2),
                                           m40_components = mean((m40_components-true_value)^2)
  )
  
  bias <- df %>% group_by(km) %>% summarise(oracle = mean(oracle),
                                           m20_direct = mean(m20_direct),
                                           m40_direct = mean(m40_direct),
                                           m20_components = mean(m20_components),
                                           m40_components = mean(m40_components)
  )
  bias = melt(bias,id.vars = "km")
  ggplot(bias,aes(x=km,y=value,col=variable,lty=variable))+geom_line()+
    scale_color_manual(name = "bar", values=c("black","blue","blue","red","red"),labels = labs)+
    scale_linetype_manual(name = "bar",values=c(1,2,3,2,3),labels= labs)+theme_grey(base_size=15)+geom_hline(yintercept = true_value)+ylab("")+
    theme(legend.title=element_blank(),legend.justification = c(1,1),legend.position = c(1,1))
  ggsave(paste0("results_quantile/",dis,"_bias_quantile.pdf"),width=8,height=6)
  
}

for (dis in c("frechet","gumbel","normal","burr")){
  if(dis=="frechet") true_value = 17.09919
  if(dis=="normal") true_value = 3.540084
  if(dis=="gumbel") true_value =8.517093
  if(dis=="burr") true_value=3.81789
  get_main_quantile(dis,true_value)
}


==> simulation/simu_MLE/plots.R <==
setwd("~/Research/empiricalprocess/simu_MLE")

df = read.csv('RB_2500.csv')
true_gamma = -0.2
mean(df$DC_est)
mean(df$oracle_est)
sd(df$DC_est)
sd(df$oracle_est)
mean((df$DC_est-true_gamma)^2)
mean((df$oracle_est-true_gamma)^2)
mean(df$DC_time)*100
mean(df$oracle_time)*100


==> simulation/simu_MLE/simu_mle.R <==
library(fExtremes)
library(evd)
N =  5e7
m =  1000
n =  50000
set.seed(0401)
k_seq = c(1000,1500,2500,5000)


machine_j <- function(j,k,n,data){
  x = data[((j-1)*n):(j*n)]
  model =try(gpdFit(x,sort(x,decreasing = TRUE)[k+1],type="mle",information = "expected"),silent = TRUE)
  if ('try-error' %in% class(model)){
    return (NA)
  }
  return(model@fit$par.ests[1])
}
oracle_mle <- function(k,m,data){
  model =try(gpdFit(data,sort(data,decreasing = TRUE)[k*m+1],type="mle",information = "expected"),silent = TRUE)
  if ('try-error' %in% class(model)){
    return (NA)
  }
  return(model@fit$par.ests[1])
}


machine_j_time <- function(j,k,n,data){
  t1 = proc.time()
  x = data[((j-1)*n):(j*n)]
  model =try(gpdFit(x,sort(x,decreasing = TRUE)[k+1],type="mle",information = "expected"),silent = TRUE)
  if ('try-error' %in% class(model)){
    return (NA)
  }
  t2 = proc.time()
  res = (t2-t1)[3]
  return(res)
}
rep_times = 100
Simu <- function(k,dgp){
  print(paste0('dgp = ', dgp, ' k = ',k))
  DC_time = rep(0,rep_times)
  DC_est = rep(0,rep_times)
  DC_paralle_time = rep(0,rep_times)
  oracle_time =  rep(0,rep_times)
  oracle_est = rep(0,rep_times)
  for (i in 1:rep_times){
    if (dgp == 'Frechet') data = rfrechet(N,shape = 3)
    if (dgp == 'Normal') data = rnorm(N)
    if (dgp=='Gumbel')    data = rgumbel(N)
    if (dgp=='RB') {data=runif(N); data= 4- ((1-data)^(-4/5)-1)^(-1/4)}
    DC_time[i] = system.time({DC_est[i] = mean(sapply(1:m,machine_j,k=k,n=n,data=data),na.rm = TRUE)})[3]
    oracle_time[i]= system.time({oracle_est[i]  = oracle_mle(k,m,data)})[3]
    DC_paralle_time[i] =  max(sapply(1:m,machine_j_time,k=k,n=n,data=data),na.rm = TRUE)
  }
  res = data.frame(DC_paralle_time,DC_time,DC_est,oracle_time,oracle_est)
  data_file = paste0(dgp,'_',k,'.csv')
  write.csv(res,data_file,row.names = FALSE)
}




# for (k in k_seq){
#   for (dgp in c('Frechet','RB','Gumbel','Normal')){
#     Simu(k,dgp)
#   }
# }



res = rep(NA,100)
for ( i in 1:100){
  data = rgumbel(5e7)
  res[i] = oracle_mle(1500,1000,data)
}







